The Statistics of Radio Astronomical Polarimetry: Bright Sources and High Time Resolution

A four-dimensional statistical description of electromagnetic radiation is developed and applied to the analysis of radio pulsar polarization. The new formalism provides an elementary statistical explanation of the modal broadening phenomenon in single pulse observations. It is also used to argue that the degree of polarization of giant pulses has been poorly defined in past studies. Single and giant pulse polarimetry typically involves sources with large flux densities and observations with high time resolution, factors that necessitate consideration of source-intrinsic noise and small-number statistics. Self noise is shown to fully explain the excess polarization dispersion previously noted in single pulse observations of bright pulsars, obviating the need for additional randomly polarized radiation. Rather, these observations are more simply interpreted as an incoherent sum of covariant, orthogonal, partially polarized modes. Based on this premise, the four-dimensional covariance matrix of the Stokes parameters may be used to derive mode-separated pulse profiles without any assumptions about the intrinsic degrees of mode polarization. Finally, utilizing the small-number statistics of the Stokes parameters, it is established that the degree of polarization of an unresolved pulse is fundamentally undefined; therefore, previous claims of highly polarized giant pulses are unsubstantiated. Unpublished supplementary material is appended after the bibliography.

==> anc/AppendixA.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     18410,        478]
NotebookOptionsPosition[     17461,        443]
NotebookOutlinePosition[     17802,        458]
CellTagsIndexPosition[     17759,        455]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Express", " ", "Equation", " ", "14", " ", "in", " ", "the", " ", 
    "natural", " ", "basis"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"EqA1", "[", 
     RowBox[{"e0_", ",", "e1_", ",", "\[Psi]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"EqA2", "[", 
      RowBox[{"e0", ",", "\[Lambda]0"}], "]"}], 
     RowBox[{
      RowBox[{"EqA2", "[", 
       RowBox[{"e1", ",", "\[Lambda]1"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", "Pi"}], ")"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EqA2", "[", 
     RowBox[{"e_", ",", "\[Lambda]_"}], "]"}], ":=", 
    RowBox[{"2", "e", " ", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"e", "^", "2"}]}], "/", "\[Lambda]"}], "]"}], "/", 
      "\[Lambda]"}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "trivially", " ", "integrate", " ", "away", " ", "the", " ", "phase"}], 
    " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"e0_", ",", "e1_"}], "]"}], ":=", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{"EqA1", "[", 
       RowBox[{"e0", ",", "e1", ",", "\[Psi]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Psi]", ",", "0", ",", 
        RowBox[{"2", "Pi"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Verify", " ", "that", " ", "total", " ", "probability", " ", "is", " ", 
     "unity"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"$Assumptions", "=", 
    RowBox[{
     RowBox[{"e0", "\[Element]", "Reals"}], "&&", 
     RowBox[{"e1", "\[Element]", "Reals"}], "&&", 
     RowBox[{"e0", " ", ">", " ", "0"}], "&&", 
     RowBox[{"e1", ">", "0"}], "&&", 
     RowBox[{"\[Psi]", "\[Element]", "Reals"}], "&&", 
     RowBox[{"\[Lambda]0", "\[Element]", "Reals"}], "&&", 
     RowBox[{"\[Lambda]1", "\[Element]", "Reals"}], "&&", 
     RowBox[{"\[Lambda]0", ">", "0"}], "&&", 
     RowBox[{"\[Lambda]1", ">", "0"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{"e0", ",", "e1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"e0", ",", "0", ",", "Infinity"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"e1", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}]], "Input",\

 CellChangeTimes->{{3.42415278151904*^9, 3.424152786709291*^9}, {
   3.4241528565356216`*^9, 3.4241529624545527`*^9}, {3.42415301884339*^9, 
   3.424153020799176*^9}, {3.4241530515772743`*^9, 3.4241531871604767`*^9}, 
   3.42415799283867*^9, {3.4242473336138973`*^9, 3.42424746316341*^9}, {
   3.424247636487301*^9, 3.424247637725903*^9}, {3.424271746909124*^9, 
   3.4242718615461063`*^9}, {3.424274772975205*^9, 3.424274780499462*^9}, {
   3.43736385241601*^9, 3.4373638556854467`*^9}, {3.437363960480423*^9, 
   3.437364216005828*^9}, {3.437364250019413*^9, 3.437364346086012*^9}, {
   3.4727490504467*^9, 3.472749220603775*^9}, {3.47275637464047*^9, 
   3.47275638301374*^9}, {3.4727564380140257`*^9, 3.472756458725739*^9}, {
   3.472756555450345*^9, 3.472756562896668*^9}, {3.472756739882555*^9, 
   3.472756762375772*^9}, {3.472757141546665*^9, 3.4727571423922977`*^9}, {
   3.472759597081566*^9, 3.472759690953249*^9}, {3.4727597972029543`*^9, 
   3.4727598036473217`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"e0", "\[Element]", "Reals"}], "&&", 
  RowBox[{"e1", "\[Element]", "Reals"}], "&&", 
  RowBox[{"e0", ">", "0"}], "&&", 
  RowBox[{"e1", ">", "0"}], "&&", 
  RowBox[{"\[Psi]", "\[Element]", "Reals"}], "&&", 
  RowBox[{"\[Lambda]0", "\[Element]", "Reals"}], "&&", 
  RowBox[{"\[Lambda]1", "\[Element]", "Reals"}], "&&", 
  RowBox[{"\[Lambda]0", ">", "0"}], "&&", 
  RowBox[{"\[Lambda]1", ">", "0"}]}]], "Output",
 CellChangeTimes->{
  3.472759701391006*^9, {3.4727597700546722`*^9, 3.472759804631013*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.472759701391006*^9, {3.4727597700546722`*^9, 3.4727598054578733`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Follow", " ", "Fercher"}], " ", "&"}], " ", "Steeger", " ", 
     RowBox[{"(", "1981", ")"}], " ", "and", " ", "compute", " ", "the", " ", 
     "joint", " ", "probability", " ", "of", " ", "e0e1", " ", 
     RowBox[{"where", ":", "\[IndentingNewLine]", "\[CapitalLambda]"}]}], " ",
     "=", " ", 
    RowBox[{
     RowBox[{"2", " ", "e0", " ", "e1", "\[IndentingNewLine]", "d"}], " ", 
     "=", " ", 
     RowBox[{
      RowBox[{"e0", "\[IndentingNewLine]", "Jacobian"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"del", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"e0", ",", "e1"}], ")"}], "/", "del"}], 
        RowBox[{"(", 
         RowBox[{"a", ",", "d"}], ")"}]}], " ", "=", " ", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"2", "d"}], ")"}]}]}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"$Assumptions", "=", 
    RowBox[{
     RowBox[{"\[CapitalLambda]", "\[Element]", "Reals"}], "&&", 
     RowBox[{"d", "\[Element]", "Reals"}], "&&", " ", 
     RowBox[{"\[CapitalLambda]", " ", ">", " ", "0"}], "&&", " ", 
     RowBox[{"d", ">", "0"}], " ", "&&", 
     RowBox[{"e0", "\[Element]", "Reals"}], "&&", 
     RowBox[{"e1", "\[Element]", "Reals"}], "&&", 
     RowBox[{"\[Psi]", "\[Element]", "Reals"}], "&&", 
     RowBox[{"\[Lambda]0", "\[Element]", "Reals"}], "&&", 
     RowBox[{"\[Lambda]1", "\[Element]", "Reals"}], "&&", 
     RowBox[{"\[Lambda]0", ">", "0"}], "&&", 
     RowBox[{"\[Lambda]1", ">", "0"}], " ", "&&", " ", 
     RowBox[{"e0", " ", ">", " ", "0"}], "&&", " ", 
     RowBox[{"e1", ">", "0"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EqA3", "[", "\[CapitalLambda]_", "]"}], "=", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"d", ",", 
         RowBox[{"\[CapitalLambda]", "/", 
          RowBox[{"(", 
           RowBox[{"2", "d"}], ")"}]}]}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", "d"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"d", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellFrame->{{0, 0}, {0, 3}},
 CellChangeTimes->{{3.437364445987051*^9, 3.4373644886257143`*^9}, {
   3.437401753844294*^9, 3.437401808212504*^9}, {3.437401891071735*^9, 
   3.4374020422785177`*^9}, {3.437402075003189*^9, 3.437402198037017*^9}, {
   3.4374022630783777`*^9, 3.437402352589122*^9}, {3.437402390127985*^9, 
   3.437402416900168*^9}, {3.437402453058125*^9, 3.4374024567163143`*^9}, {
   3.437402528549719*^9, 3.437402570387878*^9}, {3.437407753935664*^9, 
   3.437407756500421*^9}, {3.437409428841852*^9, 3.437409431316614*^9}, 
   3.472756797808988*^9, {3.472756835673616*^9, 3.472756919486092*^9}, {
   3.472757114688078*^9, 3.472757179789242*^9}, 3.472757243677648*^9, {
   3.4727592106554203`*^9, 3.47275921142636*^9}, 3.472759817517721*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalLambda]", "\[Element]", "Reals"}], "&&", 
  RowBox[{"d", "\[Element]", "Reals"}], "&&", 
  RowBox[{"\[CapitalLambda]", ">", "0"}], "&&", 
  RowBox[{"d", ">", "0"}], "&&", 
  RowBox[{"e0", "\[Element]", "Reals"}], "&&", 
  RowBox[{"e1", "\[Element]", "Reals"}], "&&", 
  RowBox[{"\[Psi]", "\[Element]", "Reals"}], "&&", 
  RowBox[{"\[Lambda]0", "\[Element]", "Reals"}], "&&", 
  RowBox[{"\[Lambda]1", "\[Element]", "Reals"}], "&&", 
  RowBox[{"\[Lambda]0", ">", "0"}], "&&", 
  RowBox[{"\[Lambda]1", ">", "0"}], "&&", 
  RowBox[{"e0", ">", "0"}], "&&", 
  RowBox[{"e1", ">", "0"}]}]], "Output",
 CellChangeTimes->{{3.437402356637127*^9, 3.4374023790251417`*^9}, 
   3.4374024186619453`*^9, 3.437402457784081*^9, 3.437402559031448*^9, 
   3.472756947354554*^9, 3.4727571578354807`*^9, 3.472758937873294*^9, 
   3.4727603927248507`*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[CapitalLambda]", " ", 
   RowBox[{"BesselK", "[", 
    RowBox[{"0", ",", 
     FractionBox["\[CapitalLambda]", 
      SqrtBox[
       RowBox[{"\[Lambda]0", " ", "\[Lambda]1"}]]]}], "]"}]}], 
  RowBox[{"\[Lambda]0", " ", "\[Lambda]1"}]]], "Output",
 CellChangeTimes->{{3.437402356637127*^9, 3.4374023790251417`*^9}, 
   3.4374024186619453`*^9, 3.437402457784081*^9, 3.437402559031448*^9, 
   3.472756947354554*^9, 3.4727571578354807`*^9, 3.472758937873294*^9, 
   3.472760393332406*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Now", " ", "project", " ", "onto", " ", "one", " ", "of", " ", "the", 
     " ", "axes", " ", 
     RowBox[{"using", ":", "\[IndentingNewLine]", "s2"}]}], " ", "=", " ", 
    RowBox[{
     RowBox[{
     "\[CapitalLambda]", " ", "cos\[Psi]", "\[IndentingNewLine]", "b"}], " ", 
     "=", " ", 
     RowBox[{
      RowBox[{"cos\[Psi]", " ", "\[IndentingNewLine]", "Jacobian"}], " ", "=",
       " ", 
      RowBox[{
       RowBox[{"del", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[CapitalLambda]", ",", "cos\[Psi]"}], ")"}], "/", "del"}], 
        RowBox[{"(", 
         RowBox[{"s2", ",", "b"}], ")"}]}], " ", "=", " ", 
       RowBox[{"1", "/", "b"}]}]}]}]}], " ", "*)"}], " ", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"$Assumptions", "=", 
    RowBox[{
     RowBox[{"s2", "\[Element]", "Reals"}], "&&", 
     RowBox[{"s2", ">", "0"}], "&&", 
     RowBox[{"b", "\[Element]", "Reals"}], "&&", 
     RowBox[{"b", ">", "0"}], "&&", 
     RowBox[{"\[Lambda]0", "\[Element]", "Reals"}], "&&", 
     RowBox[{"\[Lambda]1", "\[Element]", "Reals"}], "&&", 
     RowBox[{"\[Lambda]0", ">", "0"}], "&&", 
     RowBox[{"\[Lambda]1", ">", "0"}]}]}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fb", "[", "b_", "]"}], ":=", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"Pi", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "-", 
         RowBox[{"b", "^", "2"}]}], "]"}]}], ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EqA4a", "[", "s2_", "]"}], "=", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"EqA3", "[", 
        RowBox[{"s2", "/", "b"}], "]"}], 
       RowBox[{
        RowBox[{"fb", "[", "b", "]"}], "/", "b"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}]}]], "Input",
 CellFrame->{{0, 0}, {0, 3}},
 CellChangeTimes->{{3.437407625572228*^9, 3.43740764311325*^9}, {
   3.437407680524075*^9, 3.4374077062427263`*^9}, {3.437407739922665*^9, 
   3.4374079007865887`*^9}, {3.437407968013788*^9, 3.4374081238719063`*^9}, {
   3.4374083543966*^9, 3.437408365250997*^9}, {3.437408408264173*^9, 
   3.437408413261585*^9}, {3.4374089369007263`*^9, 3.437408941816869*^9}, {
   3.437408971987912*^9, 3.4374089931947536`*^9}, {3.437409493861178*^9, 
   3.437409524068434*^9}, 3.472757221869532*^9, {3.472758505363758*^9, 
   3.472758530105789*^9}, {3.472758560268281*^9, 3.472758605555984*^9}, {
   3.472758662960515*^9, 3.472758685216983*^9}, {3.472758735664607*^9, 
   3.472758736504017*^9}, {3.472758890984661*^9, 3.472758900640197*^9}, {
   3.472759103065028*^9, 3.472759119184585*^9}, {3.4727592190106497`*^9, 
   3.47275924781671*^9}, {3.472759279381703*^9, 3.472759286318781*^9}, 
   3.472759835089048*^9, {3.472759875509634*^9, 3.472759914323633*^9}, 
   3.472760101466631*^9, {3.4727601905453033`*^9, 3.4727602170969276`*^9}, 
   3.472760356772111*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"s2", "\[Element]", "Reals"}], "&&", 
  RowBox[{"s2", ">", "0"}], "&&", 
  RowBox[{"b", "\[Element]", "Reals"}], "&&", 
  RowBox[{"b", ">", "0"}], "&&", 
  RowBox[{"\[Lambda]0", "\[Element]", "Reals"}], "&&", 
  RowBox[{"\[Lambda]1", "\[Element]", "Reals"}], "&&", 
  RowBox[{"\[Lambda]0", ">", "0"}], "&&", 
  RowBox[{"\[Lambda]1", ">", "0"}]}]], "Output",
 CellChangeTimes->{{3.437408102886141*^9, 3.4374081249395657`*^9}, 
   3.4374083673710947`*^9, 3.4374084143108397`*^9, 3.437408995945903*^9, 
   3.437409525835272*^9, 3.472758695472578*^9, 3.472759019107854*^9, 
   3.4727591041204777`*^9, 3.472759250892033*^9, 3.472759280915897*^9, 
   3.47276019284098*^9, {3.4727603412273083`*^9, 3.472760359507093*^9}, 
   3.472760426040412*^9}],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"-", 
    FractionBox["s2", 
     SqrtBox[
      RowBox[{"\[Lambda]0", " ", "\[Lambda]1"}]]]}]], 
  RowBox[{"2", " ", 
   SqrtBox[
    RowBox[{"\[Lambda]0", " ", "\[Lambda]1"}]]}]]], "Output",
 CellChangeTimes->{{3.437408102886141*^9, 3.4374081249395657`*^9}, 
   3.4374083673710947`*^9, 3.4374084143108397`*^9, 3.437408995945903*^9, 
   3.437409525835272*^9, 3.472758695472578*^9, 3.472759019107854*^9, 
   3.4727591041204777`*^9, 3.472759250892033*^9, 3.472759280915897*^9, 
   3.47276019284098*^9, {3.4727603412273083`*^9, 3.472760359507093*^9}, 
   3.4727604303660727`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Note", " ", "that", " ", "S"}], " ", "=", " ", 
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{"\[Lambda]0", " ", "\[Lambda]1"}]], "\[IndentingNewLine]", "By",
      " ", "symmetry"}]}], ",", " ", 
   RowBox[{
    RowBox[{
    "a", " ", "similar", " ", "result", " ", "is", " ", "found", " ", "for", 
     " ", "s2"}], " ", "<", " ", "0"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.437410559932541*^9, 3.437410579266725*^9}, {
  3.472759294276195*^9, 3.472759327470419*^9}, {3.472759988214068*^9, 
  3.472759991268293*^9}, {3.472760127422584*^9, 3.472760145128066*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Verify", " ", "that", " ", "total", " ", "probability", " ", "is", " ", 
     "unity"}], ",", " ", 
    RowBox[{"mean", " ", "is", " ", "zero"}], ",", " ", 
    RowBox[{"and", " ", "variance", " ", "is", " ", 
     RowBox[{
      RowBox[{"S", "^", "2"}], "/", "2"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"EqA4", "[", "s2_", "]"}], ":=", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "2"}], 
       RowBox[{
        RowBox[{"Abs", "[", "s2", "]"}], "/", "S"}]}], "]"}], "/", "S"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"$Assumptions", "=", 
    RowBox[{
     RowBox[{"s", "\[Element]", "Reals"}], "&&", 
     RowBox[{"S", "\[Element]", "Reals"}], "&&", 
     RowBox[{"S", ">", "0"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"EqA4", "[", "s", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", 
       RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"mean_s2", " ", "=", " ", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"EqA4", "[", "s", "]"}], "s"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"var_s2", " ", "=", " ", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"EqA4", "[", "s", "]"}], 
       RowBox[{"s", "^", "2"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellFrame->{{0, 0}, {0, 3}},
 CellChangeTimes->{{3.437670069383712*^9, 3.437670195504075*^9}, {
  3.437670284994961*^9, 3.437670376084968*^9}, {3.437670458877792*^9, 
  3.437670491370062*^9}, {3.4727600055863934`*^9, 3.472760015596198*^9}, {
  3.472760083629096*^9, 3.472760091586391*^9}, {3.4727604807359324`*^9, 
  3.472760595844821*^9}, {3.47276063329312*^9, 3.472760675804661*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"s", "\[Element]", "Reals"}], "&&", 
  RowBox[{"S", "\[Element]", "Reals"}], "&&", 
  RowBox[{"S", ">", "0"}]}]], "Output",
 CellChangeTimes->{3.437670196808427*^9, 3.437670342706311*^9, 
  3.437670378210623*^9, 3.472760561535369*^9, 3.4727606789520187`*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.437670196808427*^9, 3.437670342706311*^9, 
  3.437670378210623*^9, 3.472760561535369*^9, 3.472760679007058*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.437670196808427*^9, 3.437670342706311*^9, 
  3.437670378210623*^9, 3.472760561535369*^9, 3.472760679096525*^9}],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["S", "2"], "2"]], "Output",
 CellChangeTimes->{3.437670196808427*^9, 3.437670342706311*^9, 
  3.437670378210623*^9, 3.472760561535369*^9, 3.472760679197551*^9}]
}, Open  ]]
},
WindowSize->{878, 748},
WindowMargins->{{Automatic, 204}, {Automatic, 10}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 3487, 81, 208, "Input"],
Cell[4057, 105, 538, 12, 27, "Output"],
Cell[4598, 119, 123, 2, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4758, 126, 3047, 69, 189, "Input"],
Cell[7808, 197, 877, 18, 43, "Output"],
Cell[8688, 217, 526, 12, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9251, 234, 3011, 69, 159, "Input"],
Cell[12265, 305, 774, 15, 27, "Output"],
Cell[13042, 322, 653, 15, 65, "Output"]
}, Open  ]],
Cell[13710, 340, 650, 15, 50, "Input"],
Cell[CellGroupData[{
Cell[14385, 359, 2229, 59, 204, "Input"],
Cell[16617, 420, 292, 6, 27, "Output"],
Cell[16912, 428, 161, 2, 27, "Output"],
Cell[17076, 432, 161, 2, 27, "Output"],
Cell[17240, 436, 205, 4, 49, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/AppendixB.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     35509,        917]
NotebookOptionsPosition[     34366,        874]
NotebookOutlinePosition[     34706,        889]
CellTagsIndexPosition[     34663,        886]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "sample", " ", "mean", " ", "Stokes", " ", "parameters", " ", 
    "in", " ", "spherical", " ", "polar", " ", "coordinates"}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"f0", ":=", "s0"}], " ", "\[IndentingNewLine]", 
   RowBox[{"f1", ":=", 
    RowBox[{"sp", " ", 
     RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"f2", ":=", 
    RowBox[{"sp", " ", 
     RowBox[{"Cos", "[", "\[Phi]", "]"}], 
     RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"f3", ":=", 
    RowBox[{"sp", " ", 
     RowBox[{"Cos", "[", "\[Phi]", "]"}], 
     RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"$Assumptions", ":=", 
    RowBox[{
     RowBox[{"s0", "\[Element]", "Reals"}], "&&", 
     RowBox[{"sp", "\[Element]", "Reals"}], "&&", 
     RowBox[{"0", "<", "sp", "<", "s0"}], "&&", 
     RowBox[{"\[Theta]", "\[Element]", "Reals"}], "&&", 
     RowBox[{"\[Phi]", "\[Element]", "Reals"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "gradient", " ", "with", " ", "respect", " ", "to", " ", "model", " ", 
     "parameters"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SphGrad", "[", "f_", "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"f", ",", "s0"}], "]"}], ",", 
      RowBox[{"D", "[", 
       RowBox[{"f", ",", "sp"}], "]"}], ",", 
      RowBox[{"D", "[", 
       RowBox[{"f", ",", "\[Theta]"}], "]"}], ",", 
      RowBox[{"D", "[", 
       RowBox[{"f", ",", "\[Phi]"}], "]"}]}], "}"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Jacobian", " ", "matrix", " ", "of", " ", "transformation"}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"M", ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"SphGrad", "[", "f0", "]"}], ",", 
      RowBox[{"SphGrad", "[", "f1", "]"}], ",", 
      RowBox[{"SphGrad", "[", "f2", "]"}], ",", 
      RowBox[{"SphGrad", "[", "f3", "]"}]}], "}"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Jacobian", " ", "determinant"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"sphJacobian", ":=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"Det", "[", "M", "]"}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Invariant", " ", "interval", " ", "of", " ", "sample", " ", "mean", " ", 
     "Stokes", " ", "vector"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"sphInvariant", ":=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"f0", "^", "2"}], "-", 
      RowBox[{"f1", "^", "2"}], "-", 
      RowBox[{"f2", "^", "2"}], "-", 
      RowBox[{"f3", "^", "2"}]}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Inner", " ", "product", " ", "with", " ", "population", " ", "mean", " ",
      "Stokes", " ", "vector", " ", 
     RowBox[{"(", 
      RowBox[{"S0", ",", "S1", ",", "0", ",", "0"}], ")"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"sphInner", ":=", 
    RowBox[{
     RowBox[{"S0", " ", "f0"}], " ", "-", " ", 
     RowBox[{"S1", " ", "f1"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Population", " ", "mean", " ", "invariant"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"S", ":=", 
    RowBox[{
     RowBox[{"S0", "^", "2"}], "-", 
     RowBox[{"S1", "^", "2"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Joint", " ", "density", " ", "in", " ", "spherical", " ", "polar", " ", 
     "coordinates"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"d_", ",", "u_", ",", "theta_", ",", "\[Phi]_"}], "]"}], ":=", 
    RowBox[{"2", "sphJacobian", " ", 
     RowBox[{"n", "^", 
      RowBox[{"(", 
       RowBox[{"2", "n"}], ")"}]}], 
     RowBox[{"sphInvariant", "^", 
      RowBox[{"(", 
       RowBox[{"n", "-", "2"}], ")"}]}], 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "2"}], "n", " ", 
        RowBox[{"sphInner", "/", "S"}]}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"Pi", " ", 
        RowBox[{"S", "^", "n"}], " ", 
        RowBox[{"Gamma", "[", "n", "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"n", "-", "1"}], "]"}]}], ")"}]}]}]}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{"$Assumptions", ":=", 
    RowBox[{
     RowBox[{"n", "\[Element]", "Integers"}], "&&", 
     RowBox[{"n", ">", "1"}], "&&", 
     RowBox[{"S0", "\[Element]", "Reals"}], "&&", 
     RowBox[{"S1", "\[Element]", "Reals"}], "&&", 
     RowBox[{"0", "<", "S1", "<", "S0"}], "&&", 
     "Assumptions"}]}]}]}]], "Input",
 CellChangeTimes->{{3.424247507726548*^9, 3.4242475713959723`*^9}, {
   3.4242476078725433`*^9, 3.424247691118491*^9}, {3.424273850662731*^9, 
   3.424273883588173*^9}, {3.424287710169208*^9, 3.4242877491343603`*^9}, {
   3.424287877823195*^9, 3.424287903743157*^9}, {3.424287944796536*^9, 
   3.424287974289901*^9}, {3.424288769126669*^9, 3.424288791056616*^9}, {
   3.424289360793277*^9, 3.424289403158472*^9}, {3.42429123681394*^9, 
   3.4242912600564938`*^9}, {3.424291344515388*^9, 3.4242913489678164`*^9}, {
   3.4242920698103848`*^9, 3.4242921162542458`*^9}, {3.4242950261501827`*^9, 
   3.424295028963066*^9}, {3.424295160591073*^9, 3.424295256252528*^9}, {
   3.424295419649148*^9, 3.4242954343537607`*^9}, {3.424300400225322*^9, 
   3.424300450982514*^9}, {3.424306700064741*^9, 3.424306703246694*^9}, 
   3.424309777382934*^9, {3.424309866367855*^9, 3.424309879052997*^9}, {
   3.42431417962223*^9, 3.424314180452696*^9}, 3.424315436783388*^9, {
   3.42618998214882*^9, 3.42618999392838*^9}, {3.426190595257791*^9, 
   3.4261906005431833`*^9}, {3.426282640617878*^9, 3.426282642259982*^9}, {
   3.42628268364816*^9, 3.426282685029798*^9}, {3.426282755373159*^9, 
   3.426282810990374*^9}, {3.426284551997843*^9, 3.426284596392849*^9}, {
   3.426285128855682*^9, 3.4262851316114492`*^9}, {3.42628528836157*^9, 
   3.426285293631729*^9}, {3.4262856423938627`*^9, 3.426285647132633*^9}, {
   3.4262859279484053`*^9, 3.4262859358329782`*^9}, {3.4268338241667633`*^9, 
   3.42683384423374*^9}, {3.4271480704660482`*^9, 3.4271485641289587`*^9}, {
   3.427148602756153*^9, 3.427148665045733*^9}, {3.4271496963349447`*^9, 
   3.427149772848216*^9}, 3.4271498118755503`*^9, {3.427152873172737*^9, 
   3.4271528828502913`*^9}, {3.4727615154697847`*^9, 3.47276152404986*^9}, {
   3.472761598601255*^9, 3.472761658408176*^9}, {3.472761786035281*^9, 
   3.472761787795529*^9}, 3.4727618518572893`*^9, {3.472761941612937*^9, 
   3.4727620001556883`*^9}, {3.472762055461803*^9, 3.472762063491193*^9}, {
   3.472762333109922*^9, 3.472762355688712*^9}, {3.472763188831347*^9, 
   3.472763259826776*^9}, {3.472765414892591*^9, 3.472765423946293*^9}, {
   3.472765660637455*^9, 3.4727656736974277`*^9}, {3.472766964171596*^9, 
   3.472766981937063*^9}, {3.472782033318844*^9, 3.472782038183754*^9}, {
   3.472804627349769*^9, 3.4728046301358433`*^9}, {3.472805039099637*^9, 
   3.472805046873427*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Integrate", " ", "the", " ", "probability", " ", "density", " ", "over", 
    " ", "all", " ", "orientations", " ", "of", " ", "the", " ", "Stokes", 
    " ", "vector"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"EqB1a", "[", 
     RowBox[{"s0_", ",", "sp_"}], "]"}], "=", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"s0", ",", "sp", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
      
      RowBox[{"{", 
       RowBox[{"\[Phi]", ",", 
        RowBox[{
         RowBox[{"-", "Pi"}], "/", "2"}], ",", 
        RowBox[{"Pi", "/", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", 
        RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellFrame->{{0, 0}, {0, 3}},
 CellChangeTimes->{{3.424246337894067*^9, 3.424246342596175*^9}, {
   3.424246396006094*^9, 3.42424639897182*^9}, {3.424272784353945*^9, 
   3.424272789609332*^9}, {3.4242738403051043`*^9, 3.424273843508708*^9}, {
   3.4242738898840446`*^9, 3.4242739360995007`*^9}, {3.424288038157312*^9, 
   3.4242880393866787`*^9}, {3.4242880715558367`*^9, 
   3.4242880811111593`*^9}, {3.4242916169571342`*^9, 3.424291648274692*^9}, {
   3.424292184485817*^9, 3.424292237532579*^9}, 3.424292308874156*^9, {
   3.424295269330061*^9, 3.4242952714335413`*^9}, {3.4242970277196007`*^9, 
   3.424297051252486*^9}, 3.4243013678404493`*^9, {3.424305908148223*^9, 
   3.424305909906234*^9}, {3.4243169408899393`*^9, 3.424316950008575*^9}, {
   3.4262691920022717`*^9, 3.426269207231587*^9}, {3.426283312790992*^9, 
   3.426283313574421*^9}, {3.426283643847835*^9, 3.426283645269176*^9}, {
   3.4271487211823187`*^9, 3.427148729207494*^9}, {3.427149826073826*^9, 
   3.427149844886408*^9}, {3.472761743224144*^9, 3.472761770833644*^9}, {
   3.472761863777855*^9, 3.4727618659282217`*^9}, {3.472762140548003*^9, 
   3.4727621650012493`*^9}, {3.472762366808367*^9, 3.472762371733776*^9}, {
   3.472762516611635*^9, 3.472762531363488*^9}, {3.472762923386867*^9, 
   3.472762924168264*^9}, {3.4727632741984787`*^9, 3.4727632761963043`*^9}, {
   3.472766991888247*^9, 3.472766995709832*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s0", " ", "S0"}], "+", 
         RowBox[{"S1", " ", "sp"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["S0", "2"], "-", 
       SuperscriptBox["S1", "2"]}]]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[ExponentialE]", 
      FractionBox[
       RowBox[{"4", " ", "n", " ", "S1", " ", "sp"}], 
       RowBox[{
        SuperscriptBox["S0", "2"], "-", 
        SuperscriptBox["S1", "2"]}]]]}], ")"}], " ", 
   SuperscriptBox["n", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "n"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{"S0", "-", "S1"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"S0", "+", "S1"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["S0", "2"], "-", 
      SuperscriptBox["S1", "2"]}], ")"}], 
    RowBox[{"-", "n"}]], " ", "sp", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["s0", "2"], "-", 
      SuperscriptBox["sp", "2"]}], ")"}], 
    RowBox[{
     RowBox[{"-", "2"}], "+", "n"}]]}], 
  RowBox[{"S1", " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "n"}], "]"}], " ", 
   RowBox[{"Gamma", "[", "n", "]"}]}]]], "Output",
 CellChangeTimes->{
  3.42628384578015*^9, 3.426284846246964*^9, 3.4262851781264067`*^9, 
   3.426285321220558*^9, 3.426285664675995*^9, 3.426285785062895*^9, 
   3.4262859456872*^9, 3.42683399498987*^9, 3.4271487420332327`*^9, 
   3.42714985270431*^9, 3.427152897184568*^9, 3.472762191807004*^9, 
   3.4727623748262463`*^9, 3.4727625378084793`*^9, 3.472763291839429*^9, 
   3.472763695695801*^9, {3.47276373618843*^9, 3.472763755366123*^9}, 
   3.472765450990823*^9, 3.472765641588954*^9, 3.472765698401596*^9, 
   3.472767007784012*^9, 3.472772431271286*^9, 3.4727820841438227`*^9, 
   3.472804653741255*^9, 3.472805081051889*^9, 3.472853864730712*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Verify", " ", "that", " ", "the", " ", "form", " ", "entered", " ", 
    "into", " ", "the", " ", "paper", " ", "is", " ", "correct"}], " ", 
   "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"EqB1", "[", 
     RowBox[{"s0_", ",", "sp_"}], "]"}], ":=", 
    FractionBox[
     RowBox[{"4", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "2"}], "n", " ", "s0", " ", 
        RowBox[{"S0", "/", "S"}]}], "]"}], 
      RowBox[{"Sinh", "[", 
       RowBox[{"2", "n", " ", "S1", " ", 
        RowBox[{"sp", "/", "S"}]}], "]"}], " ", 
      RowBox[{"n", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "n"}], "-", "1"}], ")"}]}], "  ", "sp", " ", 
      RowBox[{"sphInvariant", "^", 
       RowBox[{"(", 
        RowBox[{"n", "-", "2"}], ")"}]}]}], 
     RowBox[{"S1", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"n", "-", "1"}], "]"}], 
      RowBox[{"Gamma", "[", "n", "]"}], 
      RowBox[{"S", "^", 
       RowBox[{"(", 
        RowBox[{"n", "-", "1"}], ")"}]}]}]]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"EqB1", "[", 
      RowBox[{"s0", ",", "sp"}], "]"}], "/", 
     RowBox[{"EqB1a", "[", 
      RowBox[{"s0", ",", "sp"}], "]"}]}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellFrame->{{0, 0}, {0, 3}},
 CellChangeTimes->{{3.426990746582716*^9, 3.42699088619556*^9}, {
  3.4271488530730057`*^9, 3.427148935004019*^9}, {3.42714902837818*^9, 
  3.4271491329849873`*^9}, {3.427149394968766*^9, 3.42714945647116*^9}, {
  3.427149533864173*^9, 3.4271495415961018`*^9}, {3.427149887116827*^9, 
  3.427149941155614*^9}, {3.427150332166443*^9, 3.427150483841002*^9}, {
  3.427150541844981*^9, 3.427150542276485*^9}, {3.427150659539152*^9, 
  3.427150667198415*^9}, {3.4271507020732727`*^9, 3.427150755835672*^9}, {
  3.427150830975272*^9, 3.427150832921818*^9}, {3.472762505202738*^9, 
  3.472762575830984*^9}, {3.4727626061540623`*^9, 3.47276268366168*^9}, {
  3.472762928160902*^9, 3.472762929328569*^9}, {3.472763307657056*^9, 
  3.4727633287513247`*^9}, {3.4727633755051613`*^9, 3.4727634023907967`*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.426990887838022*^9, 3.427149138467286*^9, 3.4271494677582293`*^9, 
   3.427149542794197*^9, {3.427149928851344*^9, 3.427149942094081*^9}, 
   3.42715045168819*^9, 3.4271504843083*^9, 3.42715054362039*^9, 
   3.42715066808884*^9, {3.427150720801652*^9, 3.4271507492114887`*^9}, {
   3.427150813615752*^9, 3.427150833823904*^9}, 3.427152902699472*^9, {
   3.472762633765409*^9, 3.472762684704068*^9}, 3.472763330542636*^9, {
   3.472763376736293*^9, 3.472763405399918*^9}, 3.472763697824279*^9, 
   3.472763813790175*^9, 3.472765457451692*^9, 3.472765760947309*^9, 
   3.472772452105804*^9, 3.47278209575316*^9, 3.472804657095455*^9, 
   3.472805093580104*^9, 3.472843538536336*^9, 3.472853867144576*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "To", " ", "find", " ", "the", " ", "distribution", " ", "of", " ", "the",
      " ", "local", " ", "mean", " ", "degree", " ", "of", " ", 
     "polarization"}], ",", " ", 
    RowBox[{"p", "=", 
     RowBox[{"sp", "/", "s0"}]}], ",", " ", 
    RowBox[{
     RowBox[{"integrate", " ", "over", " ", "s0"}], " ", ">", " ", "sp"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"S0", ":=", "1"}], "\[IndentingNewLine]", 
   RowBox[{"S1", ":=", "P"}], "\[IndentingNewLine]", 
   RowBox[{"$Assumptions", " ", "=", " ", 
    RowBox[{
     RowBox[{"p", "\[Element]", "Reals"}], "&&", 
     RowBox[{"0", "<", "p", "<", "1"}], "&&", 
     RowBox[{"s0", "\[Element]", "Reals"}], "&&", 
     RowBox[{"s0", ">", "0"}], "&&", 
     RowBox[{"n", "\[Element]", "Integers"}], "&&", 
     RowBox[{"n", ">", "1"}], "&&", 
     RowBox[{"P", "\[Element]", "Reals"}], "&&", 
     RowBox[{"0", "<", "P", "<", "1"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EqB1b", "[", 
     RowBox[{"s0_", ",", "sp_"}], "]"}], "=", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"s0", ",", "sp", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
      
      RowBox[{"{", 
       RowBox[{"\[Phi]", ",", 
        RowBox[{
         RowBox[{"-", "Pi"}], "/", "2"}], ",", 
        RowBox[{"Pi", "/", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", 
        RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EqB2b", "[", "p_", "]"}], "=", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{"s0", " ", 
       RowBox[{"EqB1b", "[", 
        RowBox[{"s0", ",", 
         RowBox[{"p", " ", "s0"}]}], " ", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"s0", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellFrame->{{0, 0}, {0, 3}},
 CellChangeTimes->{{3.426283777779595*^9, 3.426283800947949*^9}, {
   3.426283852168975*^9, 3.4262838627985077`*^9}, 3.426283982623806*^9, {
   3.4262857393202744`*^9, 3.426285750125654*^9}, {3.426286181455521*^9, 
   3.426286204756802*^9}, {3.426834120290917*^9, 3.426834165337305*^9}, {
   3.4268342775695066`*^9, 3.426834294393365*^9}, {3.426834327259788*^9, 
   3.4268343282724743`*^9}, 3.42683438381441*^9, {3.426834434405067*^9, 
   3.426834459662434*^9}, {3.426835898683896*^9, 3.426835902496684*^9}, {
   3.4271508643671913`*^9, 3.427151107368956*^9}, {3.4271512585882683`*^9, 
   3.427151261234516*^9}, {3.427152578955523*^9, 3.4271525799123287`*^9}, {
   3.4271526808010693`*^9, 3.427152740988764*^9}, {3.427152929075906*^9, 
   3.427152969424283*^9}, {3.472762961295133*^9, 3.472762965828061*^9}, {
   3.472762997629654*^9, 3.472763001077684*^9}, {3.4727630368916492`*^9, 
   3.472763045090828*^9}, {3.4727631368018713`*^9, 3.472763138209453*^9}, {
   3.472763427469819*^9, 3.472763554474331*^9}, {3.472763597115155*^9, 
   3.472763610888795*^9}, {3.472763641348987*^9, 3.4727636586023684`*^9}, 
   3.4727637334605837`*^9, {3.472763981925593*^9, 3.472763986307665*^9}, {
   3.4727640789356833`*^9, 3.472764114021249*^9}, {3.4727641646066723`*^9, 
   3.472764179594746*^9}, {3.472764369715838*^9, 3.472764373928369*^9}, {
   3.472764418102611*^9, 3.472764561165866*^9}, {3.472764743036435*^9, 
   3.4727647520247087`*^9}, {3.4727647919371777`*^9, 
   3.4727647984783163`*^9}, {3.4727649036772623`*^9, 3.472764910180852*^9}, {
   3.47276499290716*^9, 3.472764993006876*^9}, 3.4727654703074207`*^9, {
   3.472765507331415*^9, 3.472765509701014*^9}, {3.472765925894599*^9, 
   3.472765954867016*^9}, {3.472766109928089*^9, 3.4727661808615828`*^9}, {
   3.47276681528172*^9, 3.472766874832082*^9}, {3.472767032665388*^9, 
   3.4727670576981*^9}, {3.472772378806902*^9, 3.47277240085277*^9}, 
   3.472772464062203*^9, 3.472772552658443*^9, 3.4727727180596952`*^9, {
   3.472782165260776*^9, 3.472782202969467*^9}, {3.4727822876952133`*^9, 
   3.472782295361998*^9}, {3.472782463520944*^9, 3.4727824721100903`*^9}, {
   3.472805463899383*^9, 3.472805472182253*^9}, {3.472853896991271*^9, 
   3.472853897310706*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"p", "\[Element]", "Reals"}], "&&", 
  RowBox[{"0", "<", "p", "<", "1"}], "&&", 
  RowBox[{"s0", "\[Element]", "Reals"}], "&&", 
  RowBox[{"s0", ">", "0"}], "&&", 
  RowBox[{"n", "\[Element]", "Integers"}], "&&", 
  RowBox[{"n", ">", "1"}], "&&", 
  RowBox[{"P", "\[Element]", "Reals"}], "&&", 
  RowBox[{"0", "<", "P", "<", "1"}]}]], "Output",
 CellChangeTimes->{
  3.4727649980047903`*^9, 3.4727654740527267`*^9, 3.472765776264525*^9, {
   3.472765931935787*^9, 3.472765955853441*^9}, 3.4727661836988087`*^9, {
   3.4727668590954533`*^9, 3.472766884170043*^9}, 3.472767061474131*^9, {
   3.472772458455119*^9, 3.472772465126134*^9}, 3.4727725676194477`*^9, 
   3.47277271981385*^9, 3.472782208304555*^9, 3.472782297873715*^9, 
   3.4727824730583467`*^9, 3.472782554942853*^9, 3.4728046771581497`*^9, 
   3.472805098297244*^9, 3.472805473296702*^9, 3.4728539016315413`*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      FractionBox[
       RowBox[{"2", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{"s0", "-", 
          RowBox[{"P", " ", "sp"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["P", "2"]}]]], "-", 
     SuperscriptBox["\[ExponentialE]", 
      FractionBox[
       RowBox[{"2", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{"s0", "+", 
          RowBox[{"P", " ", "sp"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["P", "2"]}]]]}], ")"}], " ", 
   SuperscriptBox["n", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "n"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["P", "2"]}], ")"}], 
    RowBox[{"1", "-", "n"}]], " ", "sp", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["s0", "2"], "-", 
      SuperscriptBox["sp", "2"]}], ")"}], 
    RowBox[{
     RowBox[{"-", "2"}], "+", "n"}]]}], 
  RowBox[{"P", " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "n"}], "]"}], " ", 
   RowBox[{"Gamma", "[", "n", "]"}]}]]], "Output",
 CellChangeTimes->{
  3.4727649980047903`*^9, 3.4727654740527267`*^9, 3.472765776264525*^9, {
   3.472765931935787*^9, 3.472765955853441*^9}, 3.4727661836988087`*^9, {
   3.4727668590954533`*^9, 3.472766884170043*^9}, 3.472767061474131*^9, {
   3.472772458455119*^9, 3.472772465126134*^9}, 3.4727725676194477`*^9, 
   3.47277271981385*^9, 3.472782208304555*^9, 3.472782297873715*^9, 
   3.4727824730583467`*^9, 3.472782554942853*^9, 3.4728046771581497`*^9, 
   3.472805098297244*^9, 3.472805473296702*^9, 3.4728539061237183`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"p", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["p", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["P", "2"]}], ")"}]}], ")"}], "n"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        SuperscriptBox["p", "2"], " ", 
        SuperscriptBox["P", "2"]}]}], ")"}], 
     RowBox[{
      RowBox[{"-", "2"}], " ", "n"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"p", " ", "P"}]}], ")"}], 
        RowBox[{"2", " ", "n"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"p", " ", "P"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"p", " ", "P"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"p", " ", "P"}]}], ")"}], 
        RowBox[{"2", " ", "n"}]]}]}], ")"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], "+", "n"}], "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["p", "2"]}], ")"}], "2"], " ", "P", " ", 
    SqrtBox["\[Pi]"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], "]"}]}]]}]], "Output",
 CellChangeTimes->{
  3.4727649980047903`*^9, 3.4727654740527267`*^9, 3.472765776264525*^9, {
   3.472765931935787*^9, 3.472765955853441*^9}, 3.4727661836988087`*^9, {
   3.4727668590954533`*^9, 3.472766884170043*^9}, 3.472767061474131*^9, {
   3.472772458455119*^9, 3.472772465126134*^9}, 3.4727725676194477`*^9, 
   3.47277271981385*^9, 3.472782208304555*^9, 3.472782297873715*^9, 
   3.4727824730583467`*^9, 3.472782554942853*^9, 3.4728046771581497`*^9, 
   3.472805098297244*^9, 3.472805473296702*^9, 3.472853911082163*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Verify", " ", "that", " ", "the", " ", "form", " ", "entered", " ", 
    "into", " ", "the", " ", "paper", " ", "is", " ", "correct"}], " ", 
   "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"EqB2", "[", "p_", "]"}], ":=", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"2", " ", "n"}], "-", "1"}], "]"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["P", "2"], "-", "1"}], ")"}], "n"], " ", "p", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "2"], "-", "1"}], ")"}], 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}]], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"p", " ", "P"}]}], ")"}], 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "n"}]}]], "-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"p", " ", "P"}]}], ")"}], 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"2", " ", "n"}], "-", "1"}]], "P", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"n", "-", "1"}], "]"}], " ", 
      RowBox[{"Gamma", "[", "n", "]"}]}]]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"EqB2b", "[", "p", "]"}], "/", 
     RowBox[{"EqB2", "[", "p", "]"}]}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellFrame->{{0, 0}, {0, 3}},
 CellChangeTimes->{{3.426836979765626*^9, 3.4268370160764008`*^9}, {
   3.426837047442766*^9, 3.4268371000473747`*^9}, 3.4268373504849*^9, {
   3.42683739939382*^9, 3.426837440933468*^9}, {3.426837477448441*^9, 
   3.426837533669498*^9}, {3.4269039224800777`*^9, 3.426903946220641*^9}, {
   3.4269045005269814`*^9, 3.426904515783428*^9}, {3.427151508613512*^9, 
   3.4271515259180527`*^9}, {3.427151565138489*^9, 3.42715161034936*^9}, {
   3.472766403784204*^9, 3.472766411725697*^9}, {3.472772484070702*^9, 
   3.4727725089630404`*^9}, {3.4727725893771353`*^9, 3.47277260236722*^9}, {
   3.472772653032105*^9, 3.4727726771573*^9}, {3.472772736887863*^9, 
   3.472772934078642*^9}, {3.4727824533452187`*^9, 3.472782454021057*^9}, {
   3.472804957546235*^9, 3.472804959375564*^9}, {3.472805002229289*^9, 
   3.47280501065137*^9}, {3.472805281313888*^9, 3.472805285210517*^9}, {
   3.4728539102002773`*^9, 3.472853910400209*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.472773844736267*^9, 3.472782415145151*^9, 
  3.472804706394712*^9, 3.47280496200576*^9, 3.472805011348928*^9, 
  3.472805115373527*^9, 3.472805316701213*^9, 3.472805496364265*^9, 
  3.472843559336597*^9, 3.472853911336308*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Take", " ", "the", " ", "limit", " ", "as", " ", "P", " ", "approaches", 
    " ", "zero"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{"EqB3", "[", "p_", "]"}], "=", " ", 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"EqB2", "[", "p", "]"}], ",", 
     RowBox[{"P", "\[Rule]", "0"}]}], "]"}]}]}]], "Input",
 CellFrame->{{0, 0}, {0, 3}},
 CellChangeTimes->{{3.47277377518686*^9, 3.4727738541875973`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "n"], " ", 
   SuperscriptBox["2", 
    RowBox[{"3", "-", 
     RowBox[{"2", " ", "n"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "n"}]}], ")"}], " ", 
   SuperscriptBox["p", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["p", "2"]}], ")"}], 
    RowBox[{
     RowBox[{"-", "2"}], "+", "n"}]], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "n"}]}], "]"}]}], 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "n"}], "]"}], " ", 
   RowBox[{"Gamma", "[", "n", "]"}]}]]], "Output",
 CellChangeTimes->{3.472773856015362*^9, 3.472782424207858*^9, 
  3.472853921793683*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Substitute", " ", "p"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"tan", 
       RowBox[{
        RowBox[{"(", "x", ")"}], " ", "[", 
        RowBox[{"dp", "=", 
         RowBox[{
          RowBox[{"sec", "^", "2"}], 
          RowBox[{"(", "x", ")"}], "dx"}]}], "]"}], " ", "and", " ", 
       "integrate", " ", "0"}], "<", "p", "<", "1"}], " ", "\[Rule]", " ", 
     RowBox[{"0", "<", "x", "<", 
      RowBox[{
       RowBox[{"Pi", "/", "4"}], " ", "to", " ", "compute", " ", "mean", " ", 
       "and", " ", "variance", " ", "of", " ", "p"}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fx", "[", "x_", "]"}], ":=", 
    RowBox[{
     RowBox[{"EqB2", "[", 
      RowBox[{"Tan", "[", "x", "]"}], "]"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Cos", "[", "x", "]"}], ")"}], "^", "2"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"$Assumptions", " ", ":=", " ", 
    RowBox[{
     RowBox[{"x", "\[Element]", "Reals"}], "&&", 
     RowBox[{"n", "\[Element]", "Integers"}], "&&", 
     RowBox[{"n", ">", "1"}], "&&", 
     RowBox[{"P", "\[Element]", "Reals"}], "&&", 
     RowBox[{"0", "<", "P", "<", "1"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EqB4", "[", 
     RowBox[{"P_", ",", "n_"}], "]"}], "=", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Tan", "[", "x", "]"}], " ", 
       RowBox[{"fx", "[", "x", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", 
        RowBox[{"Pi", "/", "4"}]}], "}"}]}], "]"}]}]}]}]], "Input",
 CellFrame->{{0, 0}, {0, 3}},
 CellChangeTimes->{{3.4728061832205973`*^9, 3.4728062679990463`*^9}, {
  3.472806304943701*^9, 3.472806352218155*^9}, {3.472806639629815*^9, 
  3.472806642709201*^9}, {3.472806932861827*^9, 3.472806944379629*^9}, {
  3.472807562806872*^9, 3.4728076424750967`*^9}, {3.472808736194791*^9, 
  3.472808833637021*^9}, {3.4728101737301903`*^9, 3.472810231245329*^9}, {
  3.472810660068362*^9, 3.4728107548903437`*^9}, {3.472810808724854*^9, 
  3.472810812452361*^9}, {3.472810842488943*^9, 3.4728108559262733`*^9}, {
  3.4728110824531384`*^9, 3.4728110862501802`*^9}, {3.47281266586206*^9, 
  3.472812687695142*^9}, {3.4728438166806107`*^9, 3.4728439024457684`*^9}, {
  3.472844265628186*^9, 3.472844432811701*^9}, {3.472846948597004*^9, 
  3.472846953173916*^9}, {3.472848885200769*^9, 3.4728488860688334`*^9}, {
  3.472853450410768*^9, 3.472853500723638*^9}, {3.472853552351725*^9, 
  3.472853554102497*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"-", "1"}], ")"}], "n"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["P", "2"]}], ")"}], "n"], " ", 
  RowBox[{"Gamma", "[", 
   RowBox[{
    FractionBox["1", "2"], "+", "n"}], "]"}], " ", 
  RowBox[{"HypergeometricPFQRegularized", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "n", ",", 
      RowBox[{
       FractionBox["1", "2"], "+", "n"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      FractionBox["3", "2"], ",", 
      RowBox[{"1", "+", "n"}]}], "}"}], ",", 
    SuperscriptBox["P", "2"]}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.472806629262867*^9, 3.472806686256195*^9, 3.472806946929216*^9, 
   3.472808366183066*^9, {3.4728087932540407`*^9, 3.4728088399070177`*^9}, {
   3.472810214382472*^9, 3.4728102328610277`*^9}, 3.4728107597598*^9, 
   3.472810814053996*^9, 3.4728110439856377`*^9, 3.4728111629109287`*^9, 
   3.472812769590735*^9, 3.4728437928808527`*^9, 3.472843999213469*^9, 
   3.472846913857614*^9, 3.472848879942782*^9, 3.472853512288308*^9, 
   3.472853943297183*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"EqB5", "[", 
   RowBox[{"P_", ",", "n_"}], "]"}], "=", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Tan", "[", "x", "]"}], ")"}], "^", "2"}], " ", 
     RowBox[{"fx", "[", "x", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", 
      RowBox[{"Pi", "/", "4"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4728079054759483`*^9, 3.47280792607045*^9}, {
  3.472808124664266*^9, 3.4728081534549294`*^9}, {3.472808361372699*^9, 
  3.472808361531399*^9}, {3.472814134610486*^9, 3.472814139961238*^9}, {
  3.4728141754005527`*^9, 3.472814176043692*^9}, {3.4728147586609697`*^9, 
  3.472814764012974*^9}, {3.4728535467260017`*^9, 3.472853572317944*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "n"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["P", "2"]}], ")"}], "n"], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["5", "2"], ",", "n", ",", 
       RowBox[{
        FractionBox["1", "2"], "+", "n"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "2"], ",", 
       RowBox[{
        FractionBox["3", "2"], "+", "n"}]}], "}"}], ",", 
     SuperscriptBox["P", "2"]}], "]"}]}], 
  RowBox[{"1", "+", 
   RowBox[{"2", " ", "n"}]}]]], "Output",
 CellChangeTimes->{3.472807930343423*^9, 3.472808198297661*^9, 
  3.4728132867979527`*^9, 3.472814143230268*^9, 3.472814497635874*^9, 
  3.47285359092696*^9, 3.472853965218279*^9}]
}, Open  ]]
},
WindowSize->{1002, 756},
WindowMargins->{{Automatic, 20}, {Automatic, 8}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 7334, 162, 478, "Input"],
Cell[CellGroupData[{
Cell[7904, 186, 2285, 45, 99, "Input"],
Cell[10192, 233, 2080, 58, 78, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12309, 296, 2250, 53, 155, "Input"],
Cell[14562, 351, 755, 11, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15354, 367, 4232, 85, 159, "Input"],
Cell[19589, 454, 908, 17, 27, "Output"],
Cell[20500, 473, 1798, 51, 76, "Output"],
Cell[22301, 526, 2151, 65, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24489, 596, 2651, 65, 162, "Input"],
Cell[27143, 663, 276, 4, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27456, 672, 515, 14, 69, "Input"],
Cell[27974, 688, 880, 31, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28891, 724, 2603, 61, 114, "Input"],
Cell[31497, 787, 1149, 31, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32683, 823, 763, 18, 27, "Input"],
Cell[33449, 843, 901, 28, 56, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/Equation19.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     10150,        279]
NotebookOptionsPosition[      9412,        249]
NotebookOutlinePosition[      9752,        264]
CellTagsIndexPosition[      9709,        261]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Express", " ", "Equation", " ", "18", " ", "in", " ", "the", " ", 
    "natural", " ", "basis", " ", "using", " ", "spherical", " ", 
    "coordinates"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"s0_", ",", "\[Theta]_", ",", "\[Phi]_"}], "]"}], ":=", 
    RowBox[{"s0", " ", 
     RowBox[{"Cos", "[", "\[Phi]", "]"}], 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "2"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"S0", " ", "s0"}], " ", "-", " ", 
           RowBox[{"S1", " ", "s0", " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}], 
            RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], "/", "Ssq"}]}], 
       "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"Pi", " ", "Ssq"}], ")"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{"Ssq", ":=", 
    RowBox[{
     RowBox[{"S0", "^", "2"}], "-", 
     RowBox[{"S1", "^", "2"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"$Assumptions", "=", 
    RowBox[{
     RowBox[{"s0", "\[Element]", "Reals"}], "&&", 
     RowBox[{"\[Theta]", "\[Element]", "Reals"}], "&&", 
     RowBox[{"\[Phi]", "\[Element]", "Reals"}], "&&", 
     RowBox[{"s0", ">", "0"}], "&&", 
     RowBox[{"S0", "\[Element]", "Reals"}], "&&", 
     RowBox[{"S1", "\[Element]", "Reals"}], "&&", 
     RowBox[{"0", "<", "S1", "<", "S0"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.424247507726548*^9, 3.4242475713959723`*^9}, {
  3.4242476078725433`*^9, 3.424247691118491*^9}, {3.424273850662731*^9, 
  3.424273883588173*^9}, {3.47274537579494*^9, 3.4727454071630707`*^9}, {
  3.472745461026799*^9, 3.472745476739979*^9}, {3.472745767585545*^9, 
  3.472745876993627*^9}, {3.4727460089467278`*^9, 3.4727460204016657`*^9}, {
  3.4727517166069736`*^9, 3.472751759786948*^9}, {3.472751802473617*^9, 
  3.4727518122672243`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"s0", "\[Element]", "Reals"}], "&&", 
  RowBox[{"\[Theta]", "\[Element]", "Reals"}], "&&", 
  RowBox[{"\[Phi]", "\[Element]", "Reals"}], "&&", 
  RowBox[{"s0", ">", "0"}], "&&", 
  RowBox[{"S0", "\[Element]", "Reals"}], "&&", 
  RowBox[{"S1", "\[Element]", "Reals"}], "&&", 
  RowBox[{"0", "<", "S1", "<", "S0"}]}]], "Output",
 CellChangeTimes->{
  3.472745483945225*^9, {3.472745836547697*^9, 3.472745878030912*^9}, 
   3.472751836015691*^9, 3.4727518771004667`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Verify", " ", "that", " ", "total", " ", "probability", " ", "is", " ", 
    "unity"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "Infinity"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Phi]", ",", 
      RowBox[{
       RowBox[{"-", "Pi"}], "/", "2"}], ",", 
      RowBox[{"Pi", "/", "2"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Theta]", ",", 
      RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.424246337894067*^9, 3.424246342596175*^9}, {
   3.424246396006094*^9, 3.42424639897182*^9}, {3.424272784353945*^9, 
   3.424272789609332*^9}, {3.4242738403051043`*^9, 3.424273843508708*^9}, {
   3.4242738898840446`*^9, 3.4242739360995007`*^9}, {3.4727455069374247`*^9, 
   3.472745507584927*^9}, {3.4727466732395353`*^9, 3.472746682743183*^9}, 
   3.472751761831479*^9, {3.4727518153275423`*^9, 3.4727518246955223`*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.424246332288814*^9, 3.424246374214653*^9, 
  3.424246406572291*^9, 3.424272794279454*^9, 3.424272879614154*^9, 
  3.47274553604559*^9, 3.472745891884354*^9, 3.4727518911692543`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Equation", " ", "19"}], ":", " ", 
    RowBox[{
    "the", " ", "marginal", " ", "distribution", " ", "of", " ", "the", " ", 
     "total", " ", "intensity", " ", "s0"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Eq19", "[", "s0_", "]"}], "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{"s0", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Phi]", ",", 
       RowBox[{
        RowBox[{"-", "Pi"}], "/", "2"}], ",", 
       RowBox[{"Pi", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}]}], "]"}]}]}]], "Input",
 CellFrame->{{0, 0}, {0, 3}},
 CellChangeTimes->{
  3.424272937043844*^9, {3.424272985384197*^9, 3.424272994320352*^9}, {
   3.424273955848475*^9, 3.424274028715684*^9}, {3.4242740881500893`*^9, 
   3.424274088603661*^9}, {3.472745539739043*^9, 3.47274557494457*^9}, {
   3.472745893144702*^9, 3.472745894846321*^9}, {3.472745927767684*^9, 
   3.472745960350813*^9}, {3.47274785707793*^9, 3.472747858194714*^9}, {
   3.472751770047605*^9, 3.47275177304736*^9}, {3.47275182770341*^9, 
   3.472751829959681*^9}, 3.4727594719644623`*^9, 3.472759514661747*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", "s0", " ", "S0"}], 
      RowBox[{
       SuperscriptBox["S0", "2"], "-", 
       SuperscriptBox["S1", "2"]}]]}]], " ", 
   RowBox[{"Sinh", "[", 
    FractionBox[
     RowBox[{"2", " ", "s0", " ", "S1"}], 
     RowBox[{
      SuperscriptBox["S0", "2"], "-", 
      SuperscriptBox["S1", "2"]}]], "]"}]}], "S1"]], "Output",
 CellChangeTimes->{3.4242729526166153`*^9, 3.424273005729868*^9, 
  3.472745593838437*^9, 3.47274590875428*^9, 3.4727459656066837`*^9, 
  3.472751903149848*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Verify", " ", "that", " ", "total", " ", "probability", " ", "is", " ", 
     "unity"}], ",", " ", 
    RowBox[{"mean", " ", "is", " ", "S0"}], ",", " ", 
    RowBox[{
    "and", " ", "variance", " ", "is", " ", "one", " ", "half", " ", "of", 
     " ", "Euclidean", " ", "norm"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Eq19", "[", "s", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "0", ",", "Infinity"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"mean_s0", " ", "=", " ", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Eq19", "[", "s", "]"}], "s"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"var_s0", " ", "=", " ", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Eq19", "[", "s", "]"}], 
         RowBox[{"s", "^", "2"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", "0", ",", "Infinity"}], "}"}]}], "]"}], "-", 
      RowBox[{"S0", "^", "2"}]}], "]"}]}]}]}]], "Input",
 CellFrame->{{0, 0}, {0, 3}},
 CellChangeTimes->{{3.437671611756607*^9, 3.437671807622254*^9}, {
   3.4376721257743797`*^9, 3.437672131810845*^9}, {3.437672399821094*^9, 
   3.43767240024955*^9}, 3.437672454931568*^9, {3.437672604871152*^9, 
   3.437672665636806*^9}, {3.4727460448453007`*^9, 3.472746104816392*^9}, {
   3.472746204714485*^9, 3.4727462079115763`*^9}, {3.472746254849605*^9, 
   3.472746275619707*^9}, {3.472746643113144*^9, 3.472746645703772*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.437671778844627*^9, 3.437671808610341*^9}, 
   3.437672136142932*^9, {3.4376723883974323`*^9, 3.437672401348853*^9}, 
   3.437672457267095*^9, 3.43767260623612*^9, 3.4376726675862207`*^9, 
   3.4727461452873297`*^9, 3.4727462383078337`*^9, 3.472751912211317*^9}],

Cell[BoxData["S0"], "Output",
 CellChangeTimes->{{3.437671778844627*^9, 3.437671808610341*^9}, 
   3.437672136142932*^9, {3.4376723883974323`*^9, 3.437672401348853*^9}, 
   3.437672457267095*^9, 3.43767260623612*^9, 3.4376726675862207`*^9, 
   3.4727461452873297`*^9, 3.4727462383078337`*^9, 3.472751915218803*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["S0", "2"], "+", 
    SuperscriptBox["S1", "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.437671778844627*^9, 3.437671808610341*^9}, 
   3.437672136142932*^9, {3.4376723883974323`*^9, 3.437672401348853*^9}, 
   3.437672457267095*^9, 3.43767260623612*^9, 3.4376726675862207`*^9, 
   3.4727461452873297`*^9, 3.4727462383078337`*^9, 3.472751918424954*^9}]
}, Open  ]]
},
WindowSize->{1002, 756},
WindowMargins->{{-5, Automatic}, {2, Automatic}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 1952, 47, 88, "Input"],
Cell[2522, 71, 501, 11, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3060, 87, 1131, 25, 58, "Input"],
Cell[4194, 114, 231, 3, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4462, 122, 1357, 31, 84, "Input"],
Cell[5822, 155, 629, 18, 68, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6488, 178, 1815, 44, 144, "Input"],
Cell[8306, 224, 313, 4, 27, "Output"],
Cell[8622, 230, 314, 4, 27, "Output"],
Cell[8939, 236, 457, 10, 46, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/Equation20.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     10197,        276]
NotebookOptionsPosition[      9456,        246]
NotebookOutlinePosition[      9798,        261]
CellTagsIndexPosition[      9755,        258]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Express", " ", "Equation", " ", "18", " ", "in", " ", "the", " ", 
    "natural", " ", "basis", " ", "using", " ", "cylindrical", " ", 
    "coordinates"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"\[CapitalLambda]_", ",", "\[Theta]_", ",", "s1_"}], "]"}], ":=", 
    RowBox[{"\[CapitalLambda]", " ", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "2"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"S0", " ", "s0"}], " ", "-", " ", 
           RowBox[{"S1", " ", "s1"}]}], ")"}], "/", "Ssq"}]}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"Pi", " ", "Ssq", " ", "s0"}], ")"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"Ssq", ":=", 
    RowBox[{
     RowBox[{"S0", "^", "2"}], "-", 
     RowBox[{"S1", "^", "2"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"s0", ":=", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"\[CapitalLambda]", "^", "2"}], "+", 
      RowBox[{"s1", "^", "2"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"$Assumptions", "=", 
    RowBox[{
     RowBox[{"\[CapitalLambda]", "\[Element]", "Reals"}], "&&", 
     RowBox[{"\[Theta]", "\[Element]", "Reals"}], "&&", 
     RowBox[{"s1", "\[Element]", "Reals"}], "&&", 
     RowBox[{"\[CapitalLambda]", ">", "0"}], "&&", 
     RowBox[{"S0", "\[Element]", "Reals"}], "&&", 
     RowBox[{"S1", "\[Element]", "Reals"}], "&&", 
     RowBox[{"0", "<", "S1", "<", "S0"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.424247507726548*^9, 3.4242475713959723`*^9}, {
   3.4242476078725433`*^9, 3.424247691118491*^9}, {3.424273850662731*^9, 
   3.424273883588173*^9}, {3.424274914700985*^9, 3.424274944941811*^9}, {
   3.424275194430263*^9, 3.424275223484672*^9}, {3.42427577930058*^9, 
   3.42427578185752*^9}, {3.472747350364191*^9, 3.472747377705653*^9}, {
   3.472747439706909*^9, 3.472747679571776*^9}, {3.472751978921219*^9, 
   3.472751988426572*^9}, 3.472752025978837*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalLambda]", "\[Element]", "Reals"}], "&&", 
  RowBox[{"\[Theta]", "\[Element]", "Reals"}], "&&", 
  RowBox[{"s1", "\[Element]", "Reals"}], "&&", 
  RowBox[{"\[CapitalLambda]", ">", "0"}], "&&", 
  RowBox[{"S0", "\[Element]", "Reals"}], "&&", 
  RowBox[{"S1", "\[Element]", "Reals"}], "&&", 
  RowBox[{"0", "<", "S1", "<", "S0"}]}]], "Output",
 CellChangeTimes->{3.472747558937117*^9, 3.472747689176873*^9, 
  3.472752046759439*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Verify", " ", "that", " ", "total", " ", "probability", " ", "is", " ", 
    "unity"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"\[CapitalLambda]", ",", "\[Theta]", ",", "s1"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"s1", ",", 
      RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[CapitalLambda]", ",", "0", ",", "Infinity"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Theta]", ",", 
      RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.424246337894067*^9, 3.424246342596175*^9}, {
  3.424246396006094*^9, 3.42424639897182*^9}, {3.424272784353945*^9, 
  3.424272789609332*^9}, {3.4242738403051043`*^9, 3.424273843508708*^9}, {
  3.4242738898840446`*^9, 3.4242739360995007`*^9}, {3.424275357038541*^9, 
  3.424275391172617*^9}, {3.424275427862734*^9, 3.4242754325977507`*^9}, {
  3.472747717814705*^9, 3.472747743640245*^9}, {3.472751990823113*^9, 
  3.472751993614872*^9}, {3.472752031278843*^9, 3.4727520346308117`*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.424246332288814*^9, 3.424246374214653*^9, 3.424246406572291*^9, 
   3.424272794279454*^9, 3.424272879614154*^9, {3.42427541836303*^9, 
   3.424275448238871*^9}, 3.4242757003207912`*^9, 3.424275767105093*^9, 
   3.437324362742421*^9, 3.4727477612501173`*^9, 3.472752056809423*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Equation", " ", "20"}], ":", " ", 
    RowBox[{
    "the", " ", "marginal", " ", "distribution", " ", "of", " ", "the", " ", 
     "natural", " ", "polarization", " ", "s1"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Eq20", "[", "s1_", "]"}], "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{"\[CapitalLambda]", ",", "\[Theta]", ",", "s1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[CapitalLambda]", ",", "0", ",", "Infinity"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}]}], "]"}]}]}]], "Input",
 CellFrame->{{0, 0}, {0, 3}},
 CellChangeTimes->{
  3.424272937043844*^9, {3.424272985384197*^9, 3.424272994320352*^9}, {
   3.424273955848475*^9, 3.424274028715684*^9}, {3.4242740881500893`*^9, 
   3.424274088603661*^9}, {3.4242757941143312`*^9, 3.424275801482082*^9}, {
   3.424275866530656*^9, 3.4242758851548443`*^9}, {3.424277224034552*^9, 
   3.424277271869471*^9}, {3.4727478500461283`*^9, 3.472747880955763*^9}, {
   3.4727480130642147`*^9, 3.472748021421624*^9}, {3.472748132734271*^9, 
   3.4727481342539673`*^9}, {3.472751995607205*^9, 3.472751997766808*^9}, {
   3.472752038071156*^9, 3.47275204044671*^9}, 3.4727595475198107`*^9}],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["\[ExponentialE]", 
   FractionBox[
    RowBox[{
     RowBox[{"2", " ", "s1", " ", "S1"}], "-", 
     RowBox[{"2", " ", "S0", " ", 
      RowBox[{"Abs", "[", "s1", "]"}]}]}], 
    RowBox[{
     SuperscriptBox["S0", "2"], "-", 
     SuperscriptBox["S1", "2"]}]]], "S0"]], "Output",
 CellChangeTimes->{3.4242729526166153`*^9, 3.424273005729868*^9, 
  3.4242758885390997`*^9, 3.437324368592885*^9, 3.472747904609193*^9, 
  3.472748025793522*^9, 3.472748150785527*^9, 3.472752065440333*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Verify", " ", "that", " ", "total", " ", "probability", " ", "is", " ", 
     "unity"}], ",", " ", 
    RowBox[{"mean", " ", "is", " ", "S1"}], ",", " ", 
    RowBox[{
    "and", " ", "variance", " ", "is", " ", "one", " ", "half", " ", "of", 
     " ", "Euclidean", " ", "norm"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Eq20", "[", "s", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", 
       RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"mean_s1", " ", "=", " ", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Eq20", "[", "s", "]"}], "s"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"var_s1", " ", "=", " ", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Eq20", "[", "s", "]"}], 
         RowBox[{"s", "^", "2"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", 
          RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}], "-", 
      RowBox[{"S1", "^", "2"}]}], "]"}]}]}]}]], "Input",
 CellFrame->{{0, 0}, {0, 3}},
 CellChangeTimes->{{3.43767056343579*^9, 3.437670833162571*^9}, {
  3.437670896924111*^9, 3.4376708970915813`*^9}, {3.437671068015422*^9, 
  3.437671082613662*^9}, {3.43767112646423*^9, 3.437671209307358*^9}, {
  3.4376712716072493`*^9, 3.437671308447516*^9}, {3.472748033711013*^9, 
  3.47274808982478*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.437670781134966*^9, 3.437670801706937*^9}, 
   3.437670839255445*^9, 3.437670898282551*^9, 3.437671083893836*^9, {
   3.437671132163764*^9, 3.437671209974386*^9}, 3.47274809243272*^9, 
   3.472748154814502*^9, 3.4727520676148977`*^9}],

Cell[BoxData["S1"], "Output",
 CellChangeTimes->{{3.437670781134966*^9, 3.437670801706937*^9}, 
   3.437670839255445*^9, 3.437670898282551*^9, 3.437671083893836*^9, {
   3.437671132163764*^9, 3.437671209974386*^9}, 3.47274809243272*^9, 
   3.472748154814502*^9, 3.472752068006641*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["S0", "2"], "+", 
    SuperscriptBox["S1", "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.437670781134966*^9, 3.437670801706937*^9}, 
   3.437670839255445*^9, 3.437670898282551*^9, 3.437671083893836*^9, {
   3.437671132163764*^9, 3.437671209974386*^9}, 3.47274809243272*^9, 
   3.472748154814502*^9, 3.4727520684757032`*^9}]
}, Open  ]]
},
WindowSize->{1002, 756},
WindowMargins->{{111, Automatic}, {37, Automatic}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 2059, 49, 103, "Input"],
Cell[2629, 73, 473, 10, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3139, 88, 1174, 24, 58, "Input"],
Cell[4316, 114, 332, 5, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4685, 124, 1394, 29, 84, "Input"],
Cell[6082, 155, 531, 13, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6650, 173, 1783, 46, 144, "Input"],
Cell[8436, 221, 285, 4, 27, "Output"],
Cell[8724, 227, 284, 4, 27, "Output"],
Cell[9011, 233, 429, 10, 46, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

